Sensitive 3mm Imaging of Discrete Sources in the Fields of tSZ-Selected Galaxy Clusters

In this paper we present the results of a blind survey for compact sources in 243 Galaxy clusters that were identified using the thermal Sunyaev-Zeldovich effect (tSZ). The survey was carried out at 90 GHz using MUSTANG2 on the Green Bank telescope and achieved a $5\sigma$ detection limit of 1 mJy in the center of each cluster. We detected 24 discrete sources. The majority (18) of these correspond to known radio sources, and of these, 5 show signs of significant variability, either with time or in spectral index. The remaining sources have no clear counterparts at other wavelengths. Searches for galaxy clusters via the tSZ effect strongly rely on observations at 90 GHz, and the sources found have the potential to bias mass estimates of clusters. We compare our results to the simulation Websky that can be used to estimate the source contamination in galaxy cluster catalogs. While the simulation showed a good match to our observations at the clusters' centers, it does not match our source distribution further out. Sources over 104" from a cluster's center bias the tSZ signal high, for some of our sources, by over 50%. When averaged over the whole cluster population the effect is smaller but still at a level of 1 to 2%. We also discovered that unlike previous measurements and simulations we see an enhancement of source counts in the outer regions of the clusters and fewer sources than expected in the centers of this tSZ selected sample.

==> anc/tab1.txt <==
name,map_noise,M500c($\times10^{14}M_\odot$),Compton-$y\times 10^{-4}$,redshift
ACT-CLJ0200.3+0019,0.134,1.736,0.694,0.70
ACT-CLJ0201.6-0211,0.174,2.854,0.632,0.20
ACT-CLJ0201.6-0503,0.139,1.679,0.529,0.81
ACT-CLJ0203.0-0042,0.155,1.953,0.456,0.44
ACT-CLJ0203.2-0123,0.138,2.066,0.416,0.71
ACT-CLJ0203.7+0216,0.136,1.861,0.439,0.35
ACT-CLJ0203.9-0205,0.169,1.474,0.311,0.88
ACT-CLJ0204.5+0321,0.152,1.668,0.507,0.47
ACT-CLJ0204.7-0116,0.154,1.510,0.318,0.30
ACT-CLJ0204.8-0303,0.169,3.282,1.222,0.55
ACT-CLJ0205.2-0439,0.162,3.155,1.124,0.97
ACT-CLJ0205.9-0307,0.156,1.965,0.536,0.49
ACT-CLJ0206.2-0114,0.157,4.023,1.084,0.68
ACT-CLJ0206.4-0118,0.161,1.639,0.549,0.20
ACT-CLJ0206.9-0119,0.156,1.682,0.508,0.54
ACT-CLJ0207.2+0536,0.153,2.563,0.577,0.25
ACT-CLJ0207.7+0020,0.124,2.326,1.774,0.97
ACT-CLJ0208.2-0237,0.123,1.950,0.938,0.59
ACT-CLJ0208.3-0255,0.131,1.874,0.644,0.94
ACT-CLJ0209.6+0222,0.129,2.846,0.631,0.41
ACT-CLJ0209.9+0038,0.122,1.519,0.973,0.94
ACT-CLJ0210.0-0243,0.138,1.571,0.604,0.90
ACT-CLJ0210.1+0254,0.129,1.536,0.323,0.15
ACT-CLJ0211.1-0453,0.143,1.559,0.621,0.14
ACT-CLJ0211.2-0343,0.136,2.736,0.836,0.73
ACT-CLJ0211.9-0146,0.141,1.706,0.327,0.60
ACT-CLJ0212.5-0037,0.133,1.759,0.385,0.42
ACT-CLJ0212.5+0152,0.144,1.980,0.435,0.87
ACT-CLJ0214.7-0432,0.148,1.087,0.313,0.14
ACT-CLJ0215.4+0030,0.135,3.489,1.801,0.86
ACT-CLJ0215.4-0440,0.139,1.572,0.482,0.35
ACT-CLJ0215.6-0113,0.137,1.967,0.994,0.93
ACT-CLJ0215.8-0041,0.120,1.652,0.340,0.43
ACT-CLJ0217.7-0345,0.128,1.381,0.651,1.91
ACT-CLJ0217.8-0048,0.247,1.946,0.949,0.79
ACT-CLJ0218.1-0214,0.215,1.604,0.486,1.16
ACT-CLJ0218.2-0041,0.225,3.203,0.893,0.67
ACT-CLJ0218.5-0114,0.227,1.941,0.684,0.90
ACT-CLJ0218.7-0014,0.213,2.233,0.528,0.65
ACT-CLJ0219.0+0303,0.187,1.648,0.530,0.48
ACT-CLJ0219.8+0022,0.197,3.295,1.205,0.54
ACT-CLJ0219.9+0130,0.175,2.943,0.695,0.37
ACT-CLJ0219.9+0246,0.171,1.588,0.322,0.25
ACT-CLJ0220.9-0332,0.187,1.640,0.464,1.03
ACT-CLJ0221.6-0012,0.180,1.929,0.410,0.59
ACT-CLJ0221.7-0346,0.194,3.110,0.820,0.43
ACT-CLJ0221.9-0340,0.192,1.887,0.467,1.03
ACT-CLJ0222.2+0520,0.179,2.118,0.450,0.81
ACT-CLJ0223.1-0057,0.200,3.366,0.949,0.66
ACT-CLJ0223.6+0020,0.186,1.627,0.322,0.59
ACT-CLJ0224.5-0002,0.235,1.691,0.808,0.77
ACT-CLJ0224.5+0102,0.202,2.100,0.716,0.83
ACT-CLJ0225.4-0355,0.232,1.625,0.335,0.77
ACT-CLJ0226.4+0426,0.148,2.436,1.235,0.49
ACT-CLJ0227.6-0318,0.134,2.168,0.760,0.84
ACT-CLJ0228.4+0030,0.135,2.065,0.436,0.73
ACT-CLJ0229.6-0336,0.275,2.207,0.506,0.32
ACT-CLJ0230.9+0248,0.229,1.921,0.443,0.25
ACT-CLJ0231.7-0453,0.249,2.893,0.741,0.18
ACT-CLJ0232.1+0230,0.228,1.800,0.391,0.62
ACT-CLJ0232.7+0214,0.203,1.656,0.435,0.62
ACT-CLJ0232.7+0350,0.208,2.239,0.929,0.57
ACT-CLJ0233.2+0211,0.211,1.696,0.379,0.63
ACT-CLJ0233.2+0248,0.211,1.743,0.463,0.50
ACT-CLJ0233.2+0448,0.212,2.029,0.503,0.29
ACT-CLJ0233.6-0530,0.223,2.844,0.726,0.43
ACT-CLJ0233.7+0127,0.207,2.036,0.547,0.57
ACT-CLJ0234.5-0107,0.233,2.080,0.561,0.54
ACT-CLJ0234.6-0259,0.193,1.628,0.324,0.41
ACT-CLJ0235.2-0323,0.104,1.733,0.345,0.58
ACT-CLJ0235.5-0005,0.095,1.560,0.351,0.90
ACT-CLJ0236.5+0106,0.098,1.788,0.574,0.79
ACT-CLJ0236.7-0228,0.098,1.737,0.805,0.62
ACT-CLJ0237.6-0423,0.100,1.716,0.392,0.45
ACT-CLJ0238.1+0306,0.087,2.246,0.653,0.72
ACT-CLJ0239.3-0332,0.084,2.164,0.765,0.25
ACT-CLJ0239.8-0134,0.093,6.560,2.417,0.38
ACT-CLJ0240.0+0116,0.081,3.707,0.992,0.60
ACT-CLJ0240.0+0303,0.083,2.002,0.559,0.76
ACT-CLJ0241.2-0018,0.085,3.093,1.801,0.69
ACT-CLJ0241.4-0433,0.091,1.823,0.559,0.52
ACT-CLJ0242.2-0345,0.087,1.871,0.568,1.10
ACT-CLJ0242.7-0226,0.083,2.675,0.774,0.54
ACT-CLJ0242.7-0450,0.084,1.566,1.049,0.48
ACT-CLJ0242.9-0250,0.088,2.345,0.545,0.61
ACT-CLJ0243.2+0256,0.090,2.055,0.601,0.95
ACT-CLJ0245.2+0032,0.092,1.784,0.489,0.91
ACT-CLJ0245.2-0240,0.136,1.905,1.292,1.08
ACT-CLJ0245.2+0407,0.097,2.164,1.630,0.87
ACT-CLJ0245.7-0028,0.146,1.888,0.504,0.58
ACT-CLJ0245.8-0042,0.148,1.988,0.442,0.18
ACT-CLJ0246.4+0429,0.175,2.213,0.982,0.42
ACT-CLJ0247.3-0156,0.149,1.838,0.418,0.24
ACT-CLJ0248.0-0331,0.138,3.515,0.814,0.19
ACT-CLJ0248.2-0216,0.147,6.994,3.630,0.24
ACT-CLJ0248.2+0238,0.154,4.829,2.140,0.55
ACT-CLJ0248.3+0122,0.146,1.772,1.119,0.81
ACT-CLJ0248.3-0337,0.139,1.508,1.098,0.18
ACT-CLJ0248.7-0019,0.154,2.077,0.613,0.92
ACT-CLJ0248.9-0328,0.156,2.481,0.867,0.67
ACT-CLJ0249.6+0210,0.159,2.055,0.879,0.79
ACT-CLJ0250.1+0008,0.156,3.147,1.530,0.84
ACT-CLJ0253.5-0017,0.160,2.212,1.887,1.35
ACT-CLJ0254.4-0538,0.177,2.316,1.808,0.97
ACT-CLJ0256.5+0006,0.166,3.999,1.022,0.36
ACT-CLJ0257.0-0300,0.150,2.035,0.400,0.66
ACT-CLJ0258.4+0147,0.162,1.805,0.445,0.93
ACT-CLJ0259.4-0524,0.148,1.949,0.428,0.84
ACT-CLJ0259.8-0037,0.210,2.186,1.455,0.61
ACT-CLJ0300.2+0125,0.206,2.871,1.401,1.27
ACT-CLJ0301.5-0248,0.211,2.379,1.377,0.80
ACT-CLJ0839.5-0140,0.146,2.588,0.616,0.26
ACT-CLJ0839.5-0150,0.141,2.424,0.702,0.56
ACT-CLJ0842.3+0033,0.136,1.969,1.607,1.03
ACT-CLJ0842.9+0424,0.139,2.124,0.422,0.48
ACT-CLJ0844.6+0216,0.148,2.526,0.515,0.57
ACT-CLJ0845.0+0127,0.149,2.740,0.828,0.42
ACT-CLJ0845.4+0327,0.148,4.753,1.221,0.33
ACT-CLJ0848.4+0412,0.141,2.613,0.579,0.85
ACT-CLJ0848.5-0122,0.151,2.397,0.500,0.61
ACT-CLJ0849.6-0051,0.136,2.693,0.583,0.61
ACT-CLJ0849.8+0440,0.160,2.436,0.714,0.74
ACT-CLJ0852.2-0101,0.145,3.223,0.706,0.46
ACT-CLJ0853.4+0132,0.147,2.017,1.571,0.49
ACT-CLJ0854.7-0122,0.140,2.478,1.452,0.35
ACT-CLJ0855.4-0106,0.153,2.686,1.581,0.75
ACT-CLJ0856.3+0146,0.148,3.639,2.359,0.72
ACT-CLJ0856.4-0013,0.146,2.255,1.708,0.42
ACT-CLJ0856.5+0143,0.144,2.842,2.222,0.71
ACT-CLJ0857.8+0310,0.141,4.583,1.195,0.20
ACT-CLJ0859.0-0119,0.142,1.862,1.682,1.34
ACT-CLJ0859.4+0308,0.147,1.810,0.385,0.19
ACT-CLJ0901.5+0301,0.151,2.082,0.466,0.19
ACT-CLJ0901.7+0408,0.157,2.125,0.761,0.85
ACT-CLJ0903.4-0136,0.167,2.826,0.744,0.45
ACT-CLJ0904.3+0206,0.172,2.345,0.718,0.81
ACT-CLJ0904.5+0426,0.192,2.426,0.885,0.46
ACT-CLJ0905.6+0434,0.226,1.808,0.401,0.24
ACT-CLJ0907.8+0057,0.195,2.446,0.534,0.69
ACT-CLJ0907.9+0254,0.206,2.056,0.430,0.81
ACT-CLJ0909.5-0050,0.211,2.093,1.075,1.09
ACT-CLJ0913.2+0349,0.163,2.990,0.710,0.46
ACT-CLJ0914.7+0011,0.125,2.153,0.940,0.53
ACT-CLJ0915.9-0132,0.130,2.761,1.020,0.49
ACT-CLJ0916.1-0024,0.135,4.331,1.092,0.32
ACT-CLJ0916.7+0155,0.144,2.352,1.949,1.15
ACT-CLJ0916.8-0059,0.128,1.716,0.386,0.26
ACT-CLJ0918.7+0211,0.123,2.106,0.441,0.28
ACT-CLJ0920.4+0134,0.120,2.793,1.096,0.69
ACT-CLJ0921.0-0148,0.128,2.153,0.463,0.59
ACT-CLJ0921.3+0317,0.127,4.193,1.000,0.35
ACT-CLJ0922.1-0027,0.126,2.986,0.800,0.32
ACT-CLJ0922.1+0346,0.131,1.858,0.488,0.27
ACT-CLJ0930.4+0216,0.111,4.110,1.140,0.54
ACT-CLJ0935.0+0053,0.125,2.786,1.076,0.36
ACT-CLJ0935.2+0048,0.120,5.310,1.403,0.36
ACT-CLJ0935.3+0233,0.125,4.400,1.503,0.51
ACT-CLJ0940.9+0322,0.119,1.962,1.367,0.49
ACT-CLJ0943.7+0059,0.121,2.015,1.402,0.43
ACT-CLJ0947.9-0120,0.125,4.048,3.882,1.10
ACT-CLJ0951.6-0014,0.124,3.922,1.073,0.42
ACT-CLJ0956.1+0158,0.124,2.507,0.797,0.95
ACT-CLJ0957.6+0234,0.122,2.533,0.652,0.37
ACT-CLJ1005.5+0235,0.128,2.045,0.422,0.37
ACT-CLJ1006.9+0255,0.139,2.723,1.032,0.92
ACT-CLJ1020.1-0013,0.102,1.951,1.274,0.40
ACT-CLJ1020.3-0100,0.117,1.871,0.776,0.41
ACT-CLJ1027.8+0004,0.153,2.329,1.320,0.71
ACT-CLJ1029.9+0016,0.155,2.252,0.856,1.35
ACT-CLJ1031.2+0031,0.130,2.222,1.620,0.88
ACT-CLJ1032.1-0249,0.133,3.993,0.983,0.47
ACT-CLJ1035.1-0248,0.136,3.766,1.244,0.58
ACT-CLJ1035.1+0249,0.181,2.124,1.147,0.54
ACT-CLJ1035.4-0001,0.131,2.863,1.311,0.48
ACT-CLJ1036.2-0223,0.126,2.299,1.030,0.60
ACT-CLJ1036.9+0154,0.241,2.086,0.494,0.60
ACT-CLJ1049.3-0002,0.241,2.392,0.598,0.45
ACT-CLJ1050.6+0017,0.249,3.168,1.548,0.59
ACT-CLJ1053.7-0156,0.243,2.613,0.932,0.57
ACT-CLJ1107.4+0121,0.139,2.516,0.570,0.61
ACT-CLJ1110.2-0030,0.126,2.323,1.389,1.00
ACT-CLJ1110.3+0143,0.126,2.759,0.671,0.62
ACT-CLJ1110.8+0216,0.138,2.188,0.798,0.74
ACT-CLJ1111.1+0044,0.132,2.437,0.538,0.18
ACT-CLJ1112.8+0229,0.148,2.644,0.582,0.27
ACT-CLJ1116.7+0218,0.145,1.765,0.368,0.48
ACT-CLJ1116.9-0036,0.155,2.042,1.527,0.83
ACT-CLJ1117.9-0211,0.164,2.620,0.590,0.45
ACT-CLJ1118.7+0039,0.364,2.686,0.654,0.59
ACT-CLJ1118.9-0041,0.559,1.896,1.459,0.24
ACT-CLJ1125.7+0010,0.254,2.371,0.721,0.77
ACT-CLJ1127.5+0003,0.276,1.528,0.388,1.36
ACT-CLJ1128.3-0058,0.315,2.982,0.684,0.46
ACT-CLJ1129.8+0256,0.332,2.575,0.598,0.23
ACT-CLJ1131.6-0107,0.387,2.533,0.554,0.33
ACT-CLJ1134.0+0116,0.394,2.288,1.630,0.73
ACT-CLJ1136.9+0006,0.378,5.669,2.197,0.59
ACT-CLJ1138.5-0011,0.466,2.203,0.666,0.88
ACT-CLJ1139.3+0154,0.296,3.166,1.453,1.05
ACT-CLJ1144.0+0440,0.132,1.859,0.413,0.41
ACT-CLJ1144.2+0227,0.136,2.192,0.632,0.64
ACT-CLJ1145.1-0100,0.113,1.765,0.377,0.70
ACT-CLJ1148.0-0234,0.114,2.962,0.654,0.34
ACT-CLJ1152.2+0031,0.137,3.581,0.795,0.46
ACT-CLJ1152.5+0356,0.138,3.574,1.493,0.71
ACT-CLJ1153.4+0259,0.137,2.329,1.324,0.70
ACT-CLJ1154.2+0221,0.137,4.301,1.574,0.71
ACT-CLJ1158.3+0228,0.119,3.574,2.201,0.48
ACT-CLJ1158.9-0244,0.122,2.609,0.586,0.39
ACT-CLJ1200.9-0125,0.125,2.032,0.623,0.25
ACT-CLJ1202.8-0230,0.123,2.155,0.499,0.55
ACT-CLJ1203.9+0126,0.148,3.268,0.762,0.41
ACT-CLJ1205.3-0245,0.135,2.116,0.486,0.98
ACT-CLJ1205.5+0214,0.131,1.959,1.381,0.77
ACT-CLJ1208.3+0254,0.145,1.821,1.343,0.79
ACT-CLJ1210.2+0223,0.133,2.664,0.557,0.38
ACT-CLJ1210.2+0321,0.156,2.589,1.624,1.03
ACT-CLJ1218.5+0233,0.134,3.740,1.107,0.77
ACT-CLJ1220.4-0240,0.334,2.150,1.223,0.44
ACT-CLJ1222.4-0127,0.145,2.526,0.589,0.29
ACT-CLJ1222.6-0214,0.138,3.214,1.235,0.37
ACT-CLJ1224.3+0211,0.507,2.118,0.450,0.45
ACT-CLJ1238.5-0004,0.469,2.620,0.778,0.59
ACT-CLJ1241.0+0010,0.285,2.222,0.539,0.79
ACT-CLJ1245.0+0231,0.599,2.852,0.626,0.49
ACT-CLJ1249.7+0145,0.685,1.937,1.501,0.16
ACT-CLJ1250.6+0036,4.185,2.434,0.729,0.66
ACT-CLJ1256.7+0235,0.336,3.545,1.136,0.51
ACT-CLJ1258.4+0043,0.760,2.517,0.766,0.39
ACT-CLJ1258.8+0059,0.410,2.213,0.665,0.39
ACT-CLJ1301.2+0218,0.653,3.422,1.310,0.59
ACT-CLJ1311.5-0119,0.676,9.984,8.847,0.20
ACT-CLJ1315.0+0121,0.688,2.111,0.601,0.74
ACT-CLJ1322.9-0227,0.968,2.941,0.961,0.79
ACT-CLJ1324.9+0223,0.429,1.779,0.541,0.21
ACT-CLJ1325.0+0209,0.333,2.259,0.644,0.64
ACT-CLJ1326.8+0216,0.185,3.038,2.777,1.03
ACT-CLJ1327.0+0212,0.180,4.595,1.146,0.26
ACT-CLJ1328.4-0038,0.179,2.747,2.267,0.83
ACT-CLJ1331.1+0100,0.169,4.633,1.373,0.35
ACT-CLJ1332.8-0006,0.187,2.476,0.527,0.64
ACT-CLJ1336.8-0104,0.178,1.862,1.460,0.43
ACT-CLJ1340.9-0152,0.175,3.153,0.732,0.36
ACT-CLJ1343.1-0000,0.207,2.640,1.254,0.72

